A direct solver with O(N) complexity for integral equations on one-dimensional domains

An algorithm for the direct inversion of the linear systems arising from Nystrom discretization of integral equations on one-dimensional domains is described. The method typically has O(N) complexity when applied to boundary integral equations (BIEs) in the plane with non-oscillatory kernels such as those associated with the Laplace and Stokes' equations. The scaling coefficient suppressed by the "big-O" notation depends logarithmically on the requested accuracy. The method can also be applied to BIEs with oscillatory kernels such as those associated with the Helmholtz and Maxwell equations; it is efficient at long and intermediate wave-lengths, but will eventually become prohibitively slow as the wave-length decreases. To achieve linear complexity, rank deficiencies in the off-diagonal blocks of the coefficient matrix are exploited. The technique is conceptually related to the H and H^2 matrix arithmetic of Hackbusch and co-workers, and is closely related to previous work on Hierarchically Semi-Separable matrices.

==> Pics/main_spacefill_2.m <==
clear
rand( 'seed',0)
randn('seed',0)

n = 10;
h = 1/n;

[ii1,ii2] = meshgrid(linspace(0.5*h,1 - 0.5*h,n));
xx = [reshape(ii1,1,numel(ii1));...
      reshape(ii2,1,numel(ii2))];
tt = linspace(0,2*pi,500);
  
hold off
for icount = 1:length(xx)
  plot(xx(1,icount) + 0.35*h*cos(tt),...
       xx(2,icount) + 0.35*h*sin(tt),'k')
  hold on
end

axis equal
axis off
print -deps fig_spacefill_2.eps
